Accurate Black Hole Quasinormal Modes, Regge Poles, and Greybody Factors from Light Ring Ladder Symmetry

The characteristic oscillations of a black hole can be understood in terms of null rays trapped near its unstable light ring, with this correspondence becoming exact in the high-frequency limit. In this regime, we uncover a hidden ladder symmetry in the perturbation equations, which maps the calculation of quasinormal modes, Regge poles, and greybody factors for a spherically symmetric black hole onto the quantum-mechanical problem of an anharmonic oscillator. This provides a systematic, efficient framework for computing the black hole response, with improved convergence properties compared with existing approximation schemes. As an explicit application, we analytically compute all three quantities for a Schwarzschild black hole through eighteenth order in inverse angular momentum, obtaining highly accurate results. We explore different resummation schemes and find that they can further improve the accuracy of the Regge poles and, particularly, the greybody factors. Our framework can be readily extended to rotating black holes and to modified theories of gravity.

==> anc/Kappa18.txt <==
-36527323122035456425/2590709996727344037888*Beta^9/L^17 - 2368668139031051/666334875701477376*Beta^8/L^15 + (4893049069569182665/7107572007482425344)*Beta^8*M^2*(-1/27*L^2/M^2 + Omega^2)/L^17 - 69918771921988156166285/373062239528737541455872*Beta^8/L^17 + (27980420204297/1542441841901568)*Beta^7/L^13 + (400686422739317/2056589122535424)*Beta^7*M^2*(-1/27*L^2/M^2 + Omega^2)/L^15 + (10319520091730325047/95952222101012742144)*Beta^7/L^15 - 460283214239290585/43873901280755712*Beta^7*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^17 + (9295180624747661576075/1151426665212152905728)*Beta^7*M^2*(-1/27*L^2/M^2 + Omega^2)/L^17 - 18765887981021382864813007/26860481246069102984822784*Beta^7/L^17 - 122953085801/4760622968832*Beta^6/L^11 - 28113716902271/38084983750656*Beta^6*M^2*(-1/27*L^2/M^2 + Omega^2)/L^13 - 11057483805546101/222111625233825792*Beta^6/L^13 + (239460081445585/101559956668416)*Beta^6*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^15 - 8497021123104266753/2369190669160808448*Beta^6*M^2*(-1/27*L^2/M^2 + Omega^2)/L^15 + (78238324227042134586431/248708159685825027637248)*Beta^6/L^15 - 4187022007593425/3249918613389312*Beta^6*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^17 - 3552633716840785441865/56860576059859402752*Beta^6*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^17 + (18454860694876629947252329/663221759162200073699328)*Beta^6*M^2*(-1/27*L^2/M^2 + Omega^2)/L^17 - 638238460625903509580041691/429767699937105647757164544*Beta^6/L^17 + (363854491/14693280768)*Beta^5/L^9 + (17183665499/19591041024)*Beta^5*M^2*(-1/27*L^2/M^2 + Omega^2)/L^11 + (14225583874775/685529707511808)*Beta^5/L^11 + (119270554403/313456656384)*Beta^5*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^13 + (1087517978361815/914039610015744)*Beta^5*M^2*(-1/27*L^2/M^2 + Omega^2)/L^13 - 8369530775057185349/85290864089789104128*Beta^5/L^13 - 1973779214407/1253826625536*Beta^5*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^15 + (278595362200300145/19499511680335872)*Beta^5*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^15 - 9460650573787035475853/1023490369077469249536*Beta^5*M^2*(-1/27*L^2/M^2 + Omega^2)/L^15 + (6035989608460663577284273/11937991664919601326587904)*Beta^5/L^15 + (691017595613345/53496602689536)*Beta^5*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^17 - 12337784162004526225/701982420492091392*Beta^5*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^17 - 1078372020025376324941693/5458615301746502664192*Beta^5*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^17 + (255773485730815043384296475/5305774073297600589594624)*Beta^5*M^2*(-1/27*L^2/M^2 + Omega^2)/L^17 - 450216158545188334222143010219/495092390327545706216253554688*Beta^5/L^17 - 962135/68024448*Beta^4/L^7 - 250254935/362797056*Beta^4*M^2*(-1/27*L^2/M^2 + Omega^2)/L^9 - 15486928765/2115832430592*Beta^4/L^9 - 68625655/967458816*Beta^4*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^11 - 6830918886715/16926659444736*Beta^4*M^2*(-1/27*L^2/M^2 + Omega^2)/L^11 + (6937028296118557/197432555763400704)*Beta^4/L^11 - 7389951415/23219011584*Beta^4*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^13 + (22865824176965/45137758519296)*Beta^4*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^13 + (4405593682502637625/2105947261476274176)*Beta^4*M^2*(-1/27*L^2/M^2 + Omega^2)/L^13 - 6476877699943751634875/110536959860366678949888*Beta^4/L^13 + (863794806875/123834728448)*Beta^4*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^15 - 6371713220717845/1444408272617472*Beta^4*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^15 + (1728293839315858111297/50542734275430580224)*Beta^4*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^15 - 2511237418107859026453725/294765226294311143866368*Beta^4*M^2*(-1/27*L^2/M^2 + Omega^2)/L^15 + (962778514908733011662539223/6876283198993690364114632704)*Beta^4/L^15 - 161654191283585/1320903770112*Beta^4*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^17 + (3792822437476197125/69331597085638656)*Beta^4*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^17 - 22243584798115342757095/404341874203444641792*Beta^4*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^17 - 58088223618302200709006335/262013534483832127881216*Beta^4*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^17 + (188600486622368807417193561799/12224503464877671758426013696)*Beta^4*M^2*(-1/27*L^2/M^2 + Omega^2)/L^17 + (39649171850902527235982039635723/23764434735722193898380170625024)*Beta^4/L^17 - 889/104976*Beta^3/L^5 + (134225/419904)*Beta^3*M^2*(-1/27*L^2/M^2 + Omega^2)/L^7 - 72310345/9795520512*Beta^3/L^7 - 1887025/4478976*Beta^3*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^9 + (3214482355/13060694016)*Beta^3*M^2*(-1/27*L^2/M^2 + Omega^2)/L^9 - 30559871750023/914039610015744*Beta^3/L^9 + (56516845/17915904)*Beta^3*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^11 - 232343656265/208971104256*Beta^3*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^11 - 998571716317483/1218719480020992*Beta^3*M^2*(-1/27*L^2/M^2 + Omega^2)/L^11 - 409101261686440349/18953525353286467584*Beta^3/L^11 - 20487872405/573308928*Beta^3*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^13 + (7004553744265/835884417024)*Beta^3*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^13 - 58539706063103881/25999348907114496*Beta^3*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^13 - 281318616121468295227/682326912718312833024*Beta^3*M^2*(-1/27*L^2/M^2 + Omega^2)/L^13 + (2082230175603137411104363/31834644439785603537567744)*Beta^3/L^13 + (379756119743/764411904)*Beta^3*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^15 - 3483151484167355/35664401793024*Beta^3*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^15 + (14949754347975195749/935976560656121856)*Beta^3*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^15 + (3340908028974312359849/3639076867831001776128)*Beta^3*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^15 + (300242609949782924452453711/42446192586380804716756992)*Beta^3*M^2*(-1/27*L^2/M^2 + Omega^2)/L^15 - 1780645516254894191515196727611/2970554341965274237297521328128*Beta^3/L^15 - 382655397499375/48922361856*Beta^3*M^12*(-1/27*L^2/M^2 + Omega^2)^6/L^17 + (596144643576707225/427972821516288)*Beta^3*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^17 - 1851806708507620429565/9983749980331966464*Beta^3*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^17 + (7726050506303866221485/539122498937926189056)*Beta^3*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^17 + (21524874636474684641247667729/150919795862687305659580416)*Beta^3*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^17 - 24046497068694099849644917552495/440082124735596183303336493056*Beta^3*M^2*(-1/27*L^2/M^2 + Omega^2)/L^17 + (21446677251191537183568214396828247/10266235805831987764100233710010368)*Beta^3/L^17 + (19/324)*Beta^2/L^3 + (73/864)*Beta^2*M^2*(-1/27*L^2/M^2 + Omega^2)/L^5 + (538273/15116544)*Beta^2/L^5 - 4445/6912*Beta^2*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^7 - 7625495/80621568*Beta^2*M^2*(-1/27*L^2/M^2 + Omega^2)/L^7 + (35647543849/940369969152)*Beta^2/L^7 + (905905/110592)*Beta^2*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^9 - 76085695/214990848*Beta^2*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^9 + (5155865890903/7522959753216)*Beta^2*M^2*(-1/27*L^2/M^2 + Omega^2)/L^9 + (1023739384932731/43873901280755712)*Beta^2/L^9 - 75980905/589824*Beta^2*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^11 + (31762220105/5159780352)*Beta^2*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^11 + (4911225459679/20061226008576)*Beta^2*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^11 + (64807647527496925/155996093442686976)*Beta^2*M^2*(-1/27*L^2/M^2 + Omega^2)/L^11 - 218606014863453451495/32751691810479015985152*Beta^2/L^11 + (10745639905/4718592)*Beta^2*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^13 - 3017462693245/27518828544*Beta^2*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^13 + (1271224917397897/641959232274432)*Beta^2*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^13 + (1604133838331362327/11231718727873462272)*Beta^2*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^13 - 549401004386266648690459/262013534483832127881216*Beta^2*M^2*(-1/27*L^2/M^2 + Omega^2)/L^13 + (203640190590172341134837179/1528062933109708969803251712)*Beta^2/L^13 - 1637910669395/37748736*Beta^2*M^12*(-1/27*L^2/M^2 + Omega^2)^6/L^15 + (611390553893119/293534171136)*Beta^2*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^15 - 1836801451791042737/30814043149172736*Beta^2*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^15 + (139214714839230035863/89853749822987698176)*Beta^2*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^15 - 35356553506535214322481827/698702758623552341016576*Beta^2*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^15 + (358237221200179638024242813915/24449006929755343516852027392)*Beta^2*M^2*(-1/27*L^2/M^2 + Omega^2)/L^15 - 46148911662251884231539876881285/95057738942888775593520682500096*Beta^2/L^15 + (350718218990425/402653184)*Beta^2*M^14*(-1/27*L^2/M^2 + Omega^2)^7/L^17 - 879910266521611325/21134460321792*Beta^2*M^12*(-1/27*L^2/M^2 + Omega^2)^6/L^17 + (110514340494859326025/82170781731127296)*Beta^2*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^17 - 7186524000994749767785/159739999685311463424*Beta^2*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^17 + (258068089899491354147410031/3726414712658945818755072)*Beta^2*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^17 + (7740695291207346702095450333537/21732450604226972014979579904)*Beta^2*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^17 - 4046322342635854526712210172008295/84495767949234467194240606666752*Beta^2*M^2*(-1/27*L^2/M^2 + Omega^2)/L^17 - 251776728022697365988770672959319423/492779318679935412676811218080497664*Beta^2/L^17 - 1/3*Beta/L - 1/4*Beta*M^2*(-1/27*L^2/M^2 + Omega^2)/L^3 - 4177/46656*Beta/L^3 + (105/64)*Beta*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^5 - 27091/186624*Beta*M^2*(-1/27*L^2/M^2 + Omega^2)/L^5 - 328520387/8707129344*Beta/L^5 - 5005/256*Beta*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^7 + (2294495/1990656)*Beta*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^7 - 4198598179/11609505792*Beta*M^2*(-1/27*L^2/M^2 + Omega^2)/L^7 - 8337669521137/406239826673664*Beta/L^7 + (4849845/16384)*Beta*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^9 - 119694575/7962624*Beta*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^9 + (220394695157/185752092672)*Beta*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^9 - 155201235110129/541653102231552*Beta*M^2*(-1/27*L^2/M^2 + Omega^2)/L^9 - 628029317214609281/101085468550861160448*Beta/L^9 - 334639305/65536*Beta*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^11 + (61154928835/254803968)*Beta*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^11 - 10541652294481/743008370688*Beta*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^11 + (5829219017102387/3851755393646592)*Beta*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^11 + (8868450043296010813/404341874203444641792)*Beta*M^2*(-1/27*L^2/M^2 + Omega^2)/L^11 - 33425261064563271783211/4716243620708978301861888*Beta/L^11 + (100280245065/1048576)*Beta*M^12*(-1/27*L^2/M^2 + Omega^2)^6/L^13 - 1456833623245/339738624*Beta*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^13 + (7034499565740647/31701690482688)*Beta*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^13 - 6483174078321268537/415989582513831936*Beta*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^13 + (12909573203935984052455/6469469987255114268672)*Beta*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^13 - 7574204280170733745440097/18864974482835913207447552*Beta*M^2*(-1/27*L^2/M^2 + Omega^2)/L^13 - 25168359923786661044185449659/2640492748413577099820018958336*Beta/L^13 - 7950790858725/4194304*Beta*M^14*(-1/27*L^2/M^2 + Omega^2)^7/L^15 + (1790436922138865/21743271936)*Beta*M^12*(-1/27*L^2/M^2 + Omega^2)^6/L^15 - 1502034431300908505/380420285792256*Beta*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^15 + (1018664376014451490181/4437222213480873984)*Beta*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^15 - 471694044691792541988083/25877879949020457074688*Beta*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^15 - 4507198887631986024040337555/603679183450749222638321664*Beta*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^15 - 283837249829484384669931690441/1173552332628256488808897314816*Beta*M^2*(-1/27*L^2/M^2 + Omega^2)/L^15 + (1402902948229700096031604078472279/13688314407775983685466978280013824)*Beta/L^15 + (42051732851796525/1073741824)*Beta*M^16*(-1/27*L^2/M^2 + Omega^2)^8/L^17 - 433907343745264675/260919263232*Beta*M^14*(-1/27*L^2/M^2 + Omega^2)^7/L^17 + (462115950297162356195/6086724572676096)*Beta*M^12*(-1/27*L^2/M^2 + Omega^2)^6/L^17 - 7812372170703316578505/1972098761547055104*Beta*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^17 + (46540444962596659059517961/184020479637478805864448)*Beta*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^17 - 1941593012512358272721765189/268301859311444098950365184*Beta*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^17 + (5570492027756366685191912587321/695438419335263104479346556928)*Beta*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^17 + (57101600030367405746347731827995741/6083695292344881637985323680006144)*Beta*M^2*(-1/27*L^2/M^2 + Omega^2)/L^17 - 3122681139286811845997695126822861491923/4541454200954284763229492185829866471424*Beta/L^17 + (27/2)*M^2*(-1/27*L^2/M^2 + Omega^2)/L + (115/432)/L - 1863/16*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^3 + (265/1152)*M^2*(-1/27*L^2/M^2 + Omega^2)/L^3 + (1356539/40310784)/L^3 + (232389/128)*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^5 - 14525/9216*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^5 + (13671155/214990848)*M^2*(-1/27*L^2/M^2 + Omega^2)/L^5 + (4722960205/417942208512)/L^5 - 69636915/2048*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^7 + (2827825/147456)*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^7 - 305692373/573308928*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^7 + (1709574547705/10030613004288)*M^2*(-1/27*L^2/M^2 + Omega^2)/L^7 + (548073722474749/233994140164030464)/L^7 + (22865255343/32768)*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^9 - 231175945/786432*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^9 + (98731059427/13759414272)*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^9 - 12772007405455/26748301344768*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^9 - 70148926437288415/2495937495082991616*M^2*(-1/27*L^2/M^2 + Omega^2)/L^9 + (182679682105396890935/131006767241916063940608)/L^9 - 3966193941381/262144*M^12*(-1/27*L^2/M^2 + Omega^2)^6/L^11 + (32162555425/6291456)*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^11 - 8583567687695/73383542784*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^11 + (1578812894475245/285315214344192)*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^11 - 14201409599692931173/19967499960663932928*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^11 - 821273656554200422925/116450459770592056836096*M^2*(-1/27*L^2/M^2 + Omega^2)/L^11 + (8177065411307220792662297/1358278162764185750936223744)/L^11 + (713733271017129/2097152)*M^14*(-1/27*L^2/M^2 + Omega^2)^7/L^13 - 4846878511475/50331648*M^12*(-1/27*L^2/M^2 + Omega^2)^6/L^13 + (1660228768563365/782757789696)*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^13 - 3526783313123880095/41085390865563648*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^13 + (3152352091285211214257/479219999055934390272)*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^13 - 776039207837621832489455/931603678164736454688768*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^13 + (45742215929453738828631650891/65197351812680916044938739712)*M^2*(-1/27*L^2/M^2 + Omega^2)/L^13 - 13370815554208135663154969633725/380230955771555102374082730000384/L^13 - 527445332695850283/67108864*M^16*(-1/27*L^2/M^2 + Omega^2)^8/L^15 + (1029185705601625/536870912)*M^14*(-1/27*L^2/M^2 + Omega^2)^7/L^15 - 2321150898765073375/56358560858112*M^12*(-1/27*L^2/M^2 + Omega^2)^6/L^15 + (167201763107987668775/109561042308169728)*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^15 - 236107551670979881091485/2555839994964983414784*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^15 + (330169104470531879573877155/44716976551907349825060864)*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^15 + (300349392986958084323368756331/19317733870423975124426293248)*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^15 - 473277088172831343232945422377765/112661023932312622925654142222336*M^2*(-1/27*L^2/M^2 + Omega^2)/L^15 + (2279623647217701610260164940344174813/15768938197757933205657958978575925248)/L^15 + (397548522537322133835/2147483648)*M^18*(-1/27*L^2/M^2 + Omega^2)^9/L^17 - 2048075137041201125/51539607552*M^16*(-1/27*L^2/M^2 + Omega^2)^8/L^17 + (126095397830393243395/150289495621632)*M^14*(-1/27*L^2/M^2 + Omega^2)^7/L^17 - 2863181673728370719725/97387593162817536*M^12*(-1/27*L^2/M^2 + Omega^2)^6/L^17 + (7048539219119503943495515/4543715546604414959616)*M^10*(-1/27*L^2/M^2 + Omega^2)^5/L^17 - 2653249311810458512264385155/26498949067796948044480512*M^8*(-1/27*L^2/M^2 + Omega^2)^4/L^17 - 702127654625877096870228264097/51513956987797266998470115328*M^6*(-1/27*L^2/M^2 + Omega^2)^3/L^17 - 31637151969861386050974271233602365/300429397152833661135077712592896*M^4*(-1/27*L^2/M^2 + Omega^2)^2/L^17 + (1564507121842159271341580010400642058387/112134671628500858351345486069873246208)*M^2*(-1/27*L^2/M^2 + Omega^2)/L^17 + (751511391381108239483107746439041284890105/5885724644436753053145421872835506946965504)/L^17


==> anc/QNM18.txt <==
L - I*NN + (-115 - 60*NN^2 + 144*Beta)/(432*L) - 
 ((I/15552)*NN*(-1415 + 940*NN^2 + 1728*Beta))/L^2 + 
 ((I/2902376448)*NN*(66480535 + 11273136*NN^4 + 
    62208*Beta*(-2719 + 1728*Beta) + 
    6600*NN^2*(-7993 + 10368*Beta)))/L^4 + 
 (-776939 + 854160*NN^4 - 10368*Beta*(-211 + 144*Beta) + 
   24*NN^2*(-69365 + 88128*Beta))/(40310784*L^3) + 
 (-2011109855 + 596043168*NN^6 - 12960*NN^4*(-95929 + 128624*Beta) - 
   864*Beta*(-6964459 + 10368*Beta*(427 + 48*Beta)) - 
   6*NN^2*(546015569 + 3456*Beta*(-418357 + 274752*Beta)))/
  (313456656384*L^5) + ((I/135413275557888)*NN*
   (2496794985915 + 347667122880*NN^6 + 
    336*NN^4*(-1078664375 + 1347212736*Beta) + 
    5184*Beta*(-1253279569 + 559872*Beta*(797 + 704*Beta)) - 
    4*NN^2*(109125378755 + 31104*Beta*(-9914285 + 6811776*Beta))))/
  L^6 + (599145312606161 - 377734326900480*NN^8 - 
   48384*NN^6*(-19789602965 + 25353599616*Beta) - 
   1440*NN^4*(227269339133 + 746496*Beta*(-689303 + 398544*Beta)) + 
   248832*Beta*(1689373073 + 864*Beta*(-19715693 + 
       3456*Beta*(2107 + 2736*Beta))) + 
   48*NN^2*(27444700895615 + 31104*Beta*(-899808649 + 
       3456*Beta*(-1018451 + 1107648*Beta))))/
  (233994140164030464*L^7) - ((I/33695156183620386816)*NN*
   (181637996860911803 + 20533737619915520*NN^8 + 
    5376*NN^6*(-18570216584665 + 23930713550592*Beta) + 
    2016*NN^4*(53132002517395 + 4608*Beta*(-29367296149 + 
        18763866432*Beta)) + 82944*Beta*(6505334197483 + 
      1728*Beta*(-14937882163 + 20736*Beta*(97669 + 444096*Beta))) - 
    144*NN^2*(68729421192305 + 768*Beta*(-65000353943 + 
        31104*Beta*(-10108583 + 9846144*Beta)))))/L^8 - 
 ((I/4716243620708978301861888)*NN*(-13466598298438943722745 + 
    873317207380472245248*NN^10 - 126720*NN^8*(-2789082830860565 + 
      3700991907948096*Beta) - 384*NN^6*(18294697040027446783 + 
      279936*Beta*(-173168576330329 + 113676603869952*Beta)) - 
    480*NN^4*(-14841462174528368977 + 2939328*Beta*
       (21539594912657 + 4608*Beta*(-6834166643 + 3334053312*Beta))) - 
    139968*Beta*(73087036938840557 + 82944*Beta*
       (2475893432737 + 5184*Beta*(-3933781031 + 6912*Beta*
           (86663 + 426816*Beta)))) - 
    12*NN^2*(1355136190334806155323 + 5038848*Beta*
       (-337986814888173 + 256*Beta*(-1900005535435 + 
          279936*Beta*(646201 + 8535936*Beta))))))/L^10 + 
 (-29102842015211902210 + 321851263714565376*NN^10 + 
   126720*NN^8*(-166466927906891 + 215202091445856*Beta) + 
   672*NN^6*(68542661692757143 + 559872*Beta*(-318915349469 + 
       207089419392*Beta)) + 240*NN^4*(-80937059981152109 + 
     46656*Beta*(7353277308293 + 746496*Beta*(-14707495 + 
         7395152*Beta))) - 7776*Beta*(2574572741528441 + 
     248832*Beta*(-47094175987 + 288*Beta*(-324972479 + 
         31104*Beta*(7633 + 7248*Beta)))) - 
   9*NN^2*(12130339771448518819 + 41472*Beta*(244387688172119 + 
       31104*Beta*(-54155160781 + 1152*Beta*(-16247681 + 
           54851904*Beta)))))/(16375845905239507992576*L^9) + 
 (-5713648245287771230425971 + 178155881333418668359680*NN^12 + 
   33792*NN^10*(-13691974180013561875 + 17621224870858567488*Beta) - 
   34560*NN^8*(6377214050296414513 + 2304*Beta*(-8016046024875365 + 
       5528966061288096*Beta)) - 2688*NN^6*(-402904994112310828105 + 
     1728*Beta*(1000443452696736011 + 2799360*Beta*
        (-517451488573 + 248384509056*Beta))) - 
   96*NN^4*(7690005595063835098325 + 3456*Beta*(-8415306426007082765 + 
       46656*Beta*(382359379053469 + 1244160*Beta*
          (-454442053 + 266864688*Beta)))) + 
   13824*Beta*(420506395575850222813 + 3888*Beta*
      (327653860845002237 + 82944*Beta*(-2101859895541 + 
         2592*Beta*(-1501941601 + 3456*Beta*(82163 + 
             113136*Beta))))) + 12*NN^2*(-206102548109154168544045 + 
     5184*Beta*(134517325320927580199 + 41472*Beta*
        (6785387412728915 + 10368*Beta*(-1812288328195 + 
           10368*Beta*(-67478719 + 175013568*Beta))))))/
  (1018708622073139313202167808*L^11) + 
 ((I/880164249471192366606672986112)*NN*(49076345475308411381375907789 + 
    84066177360955473587097600*NN^12 + 79872*NN^10*(-5336392669440932170585 + 
      6873020693166266199936*Beta) + 42240*NN^8*(10618320592383117101015 + 
      62208*Beta*(-432623756315990521 + 276226801884986688*Beta)) - 
    6912*NN^6*(-38000846142866368235725 + 1152*Beta*
       (153158638058791585477 + 466560*Beta*(-497521821254509 + 
          244403987261184*Beta))) - 48*NN^4*(6763819198223767821498199 + 
      41472*Beta*(-1168171022516956528295 + 979776*Beta*
         (3222508152494525 + 4608*Beta*(-822723486247 + 
            350695058112*Beta)))) - 20736*Beta*
     (1660081316553038091459731 + 46656*Beta*(152200255091914919701 + 
        82944*Beta*(-177545846157287 + 576*Beta*(-2687880208343 + 
            186624*Beta*(-3930275 + 1993152*Beta))))) - 
    8*NN^2*(-447603058887699117338622305 + 31104*Beta*
       (32624191560384324077561 + 559872*Beta*(32964961579363201 + 
          768*Beta*(-125127945369571 + 51840*Beta*(-1235290369 + 
              2083065984*Beta)))))))/L^12 + 
 (1185228710830077338769525761885 - 613317401661429198748200960*NN^14 - 
   543449088*NN^12*(-12890709875758045955 + 16583636567079017856*Beta) - 
   8448*NN^10*(1861945576706806344776419 + 31104*Beta*
      (-154867024825497354689 + 100111027671453949632*Beta)) - 
   6912*NN^8*(-1090479305560657148502545 + 7776*Beta*
      (518229919888304276969 + 11520*Beta*(-56632004770610989 + 
         24207264484379424*Beta))) + 
   336*NN^6*(8665955717432811599589707 + 62208*Beta*
      (-1498959285873549297779 + 1728*Beta*(2556692583325396349 + 
         186624*Beta*(-15262028920273 + 5755621193856*Beta)))) + 
   96*NN^4*(-28087381676624022281359075 + 7776*Beta*
      (29488262684281773996823 + 3456*Beta*(-24688682811155051819 + 
         15552*Beta*(3493555441995581 + 3732480*Beta*
            (-1431069127 + 827788560*Beta))))) - 
   7776*Beta*(57547923263562544421670815 + 13824*Beta*
      (35832903159423363837691 + 1296*Beta*(3514694023405696669 + 
         746496*Beta*(-25022413121513 + 288*Beta*(-52640164145 + 
             3456*Beta*(-2255093 + 304560*Beta)))))) + 
   3*NN^2*(1072434019396101686527100070661 - 31104*Beta*
      (20114067932096398734917377 + 5184*Beta*(20470670244726468546305 + 
         13824*Beta*(-31222836601172429 + 93312*Beta*(-11599496281607 + 
             5760*Beta*(-910839715 + 115293888*Beta)))))))/
  (23764434735722193898380170625024*L^13) + 
 ((I/13688314407775983685466978280013824)*NN*
   (-5386856519595236218917429425377685 + 146869925951428279570015469568*
     NN^14 - 1290240*NN^12*(-975886888792045341261823 + 
      1249274706766689613811904*Beta) - 
    39936*NN^10*(159546147931835681414203237 + 3456*Beta*
       (-120384678560064709894799 + 78127269100133241670272*Beta)) - 
    42240*NN^8*(-182385741067445652054995485 + 1728*Beta*
       (416194859410456942961377 + 684288*Beta*(-808824320148108713 + 
          360275701129998912*Beta))) - 
    192*NN^6*(10839881939595310658133095183 + 62208*Beta*
       (-550160677590415798669189 + 1152*Beta*(493830552859687268201 + 
          466560*Beta*(-657004372224725 + 335404104051456*Beta)))) + 
    48*NN^4*(91271082251167096428647059445 + 1728*Beta*
       (-3068094032937384431281375 + 41472*Beta*
         (-13326492783795410997245 + 979776*Beta*(28055336097650971 + 
            1536*Beta*(-16285208868431 + 6371321747904*Beta))))) - 
    5184*Beta*(-289283311841571697891940313847 + 
      6912*Beta*(-495484428307198409272814657 + 46656*Beta*
         (-2237653927104815535235 + 27648*Beta*(246147430575069487 + 
            1728*Beta*(100871723173057 + 20736*Beta*(1236755849 + 
                27684288*Beta)))))) - 
    4*NN^2*(450806946056205695178372380201969 + 
      3456*Beta*(-69342921146237065578284431289 + 
        31104*Beta*(-13222372806048050353642355 + 186624*Beta*
           (1771069586375939099 + 768*Beta*(61792905017968763 + 
              155520*Beta*(189107163911 + 12562141824*Beta))))))))/
  L^14 + (5*(-6771495086884023390041361103856859559 + 
     657395126036507544123033046181044224*Beta) + 
   96*(-29031362088421660495910020417536*NN^16 - 
     5222400*NN^14*(-9124564822438530583202989 + 11915978824629852161442048*
        Beta) + 419328*NN^12*(625969406125691295028253071 + 
       8957952*Beta*(-184155939696512761319 + 119987730448338022272*
          Beta)) + 25344*NN^10*(-27728423160241698070303379785 + 
       2304*Beta*(48270484624030262828048143 + 1586304*Beta*
          (-40912028446294469399 + 18327260512835105088*Beta))) + 
     144*NN^8*(3377327323939188930013573194445 + 331776*Beta*
        (-52300162262955287407983821 + 23328*Beta*
          (4518151452031964934271 + 1280*Beta*(-3337287733775207995 + 
             1233347867712467424*Beta)))) - 
     336*NN^6*(1247769360240477898373599696435 + 6912*Beta*
        (-295699651477017898021795657 + 186624*Beta*
          (-3329667105417290063269 + 192*Beta*(41939587681464279563 + 
             559872*Beta*(-49659511879517 + 12642133926528*Beta))))) - 
     161243136*Beta^2*(-7307899130760792970319203129 + 
       1536*Beta*(-1858525880662835753184973 + 3888*Beta*
          (728988239163094926343 + 2239488*Beta*(303299105979847 + 
             32*Beta*(3358233651967 + 10368*Beta*(51458629 + 
                 1530576*Beta)))))) - 
     2*NN^4*(36824772388466999357034619239332347 + 331776*Beta*
        (-63991727527448801523297791167 + 23328*Beta*
          (-14610204539244824456263519 + 384*Beta*
            (1627529610786701731891 + 46656*Beta*(561071968698107161 + 
               3732480*Beta*(50860220649 + 18992010064*Beta)))))) - 
     NN^2*(1431253643168486388158078800311839525 + 
       20736*Beta*(-16103728540141721362223129873735 + 
         93312*Beta*(-2447720569202716356477848519 + 
           576*Beta*(-1078842057792137857680935 + 41472*Beta*
              (64620035554143905833 + 279936*Beta*(172579324520209 + 
                 128*Beta*(398670380353 + 32031391680*Beta)))))))))/
  (141920443779821398850921630807183327232*L^15) + 
 (473188090079031124413464499903038710809140 + 
   14085124594448710290420079293812244480*NN^18 + 
   300810240*NN^16*(-428448676804688207062836863815 + 
     551130318136606434958531682784*Beta) + 
   3686400*NN^14*(75102240116797086770441793172463 + 
     13824*Beta*(-14020419758107782987633291157 + 
       9059369183992990618030699776*Beta)) - 
   1597440*NN^12*(10704156271608264548022196284011 + 
     217728*Beta*(-46578557388461166335387285 + 8957952*Beta*
        (-9885339709290784159 + 9432914964520765824*Beta))) - 
   16896*NN^10*(25935863560124958438528453851903017 + 
     248832*Beta*(-603378681586863302994517626113 + 
       2304*Beta*(568333997707454620818754891 + 10368*Beta*
          (-52437892833669974375879 + 18582960141596818552896*Beta)))) - 
   4608*NN^8*(-79290689190198685343602879658299535 + 
     5184*Beta*(107930349747179754806256696811109 + 
       1658880*Beta*(-188185988763209995632006373 + 
         2592*Beta*(109458252701884005083827 + 11520*Beta*
            (-7524702261486627179 + 2478555098747906400*Beta))))) - 
   192*NN^6*(19354664738274459308189456319339232307 + 
     290304*Beta*(-76955274127327574137619868282011 + 
       6912*Beta*(-19386211053089317108503616691 + 20736*Beta*
          (284121962098077809253989 + 8640*Beta*(79396115438717242085 + 
             1679616*Beta*(3626332504859 + 13132282946688*Beta)))))) + 
   288*NN^4*(4587018476507740664601400196775908250185 + 
     1152*Beta*(-1053736627702652657166986867944866781 + 
       331776*Beta*(-39416707249086508223136218678827 + 
         2592*Beta*(-3491179316500459058820291647 + 17280*Beta*
            (558522679107944369874947 + 139968*Beta*(2845534964591167231 + 
               248832*Beta*(3149405885273 + 563226968784*Beta))))))) + 
   1728*Beta*(491599527769229461861435203601167989803 + 
     663552*Beta*(-1562125713099901184191061377910203 + 
       2592*Beta*(-1198121068888448963976575578553 + 
         13824*Beta*(4208721183873824971137119 + 11664*Beta*
            (5626610124327926450021 + 82944*Beta*(42785948514841955 + 864*
                Beta*(14266877216845 + 24192*Beta*(87489035 + 
                   4254192*Beta)))))))) + 
   9*NN^2*(748519174244978893590048041068010968692253 + 
     18432*Beta*(9686287790333328048360031951898579965 + 
       20736*Beta*(-6714400663753585596430593683716643 + 
         10368*Beta*(-455374486861374759738050240263 + 
           5184*Beta*(63493418256646287323556013 + 124416*Beta*
              (744540995749959653675 + 10368*Beta*(32334378366620861 + 
                 3456*Beta*(2163187391731 + 223198811712*Beta)))))))))/
  (2207146741663782394929533202313315105112064*L^17) - 
 ((I/40873087808588562869065429672468798242816)*NN*
   (-17*(3757804835083874857866817909068563195117 + 
      145094412949699177920858870473672749056*Beta) + 
    96*(6193708267532155409054941969090560*NN^16 + 
      21934080*NN^14*(-1388779389585838225948202725 + 
        1792918777841667052645565952*Beta) + 
      376320*NN^12*(41095483907175815902117809037 + 248832*Beta*
         (-407983743944141012127671 + 259448464057602602079936*Beta)) - 
      3328*NN^10*(-29122728793710029902493293245935 + 
        124416*Beta*(958280223106183939273369813 + 17280*Beta*
           (-75544070995965638344739 + 34075284621007456199808*Beta))) - 
      880*NN^8*(160992730887749172563298766291411 + 497664*Beta*
         (-1788120737259354255214955773 + 1728*Beta*
           (2185170784057048794930017 + 20736*Beta*
             (-100267383127237926385 + 35992812919520453184*Beta)))) - 
      16*NN^6*(-5824581260495045210201002013255975 + 124416*Beta*
         (204861771768770062288496214911 + 62208*Beta*
           (-6522212528822591266849445 + 384*Beta*
             (23389708469580842634755 + 93312*Beta*(-224836400434058779 + 
                85320418542052608*Beta))))) - 53747712*Beta^2*
       (-41743115046088846344148662911735 + 2304*Beta*
         (-9439212457469946533753086139 + 46656*Beta*
           (216486956382994111408343 + 82944*Beta*(2957525488835568703 + 
              1728*Beta*(692950731473857 + 20736*Beta*(6841168769 + 
                  509754816*Beta)))))) + 
      2*NN^4*(-2628989133344211561212219685258005 + 248832*Beta*
         (1135411069961658417756605972405 + 1728*Beta*
           (-708327496081657080253200287 + 13824*Beta*
             (-167974569325969981505135 + 979776*Beta*(
                241231122352340849 + 4608*Beta*(-22188746528063 + 
                  11117279553984*Beta)))))) - 
      NN^2*(464207031894847857075334784190501177635 + 
        41472*Beta*(-2511264144498057568827459827223199 + 
          3456*Beta*(-10703547457429917987050768381977 + 
            10368*Beta*(-275470294506707177931460433 + 559872*Beta*(
                1162805906689127371579 + 768*Beta*(1138066126866054779 + 
                  31104*Beta*(11041732486915 + 1427027255424*
                     Beta))))))))))/L^16 + 
 ((I/5720924354392523967657350060396112752450469888)*NN*
   (32259642506854340507549744974209286273903677525 + 
    2986753638736093901910799478384425697280*NN^18 + 
    280166400*NN^16*(-578377328270869091639035553765249 + 
      740267692418312740499437035070272*Beta) + 
    16711680*NN^14*(40007022147629363597772677949453499 + 
      279936*Beta*(-370577601733692508993860529501 + 
        239652694385985535969567477248*Beta)) + 
    3096576*NN^12*(-252372233890809632259197236076406775 + 
      5184*Beta*(188235300502567427264599120142681 + 
        1244160*Beta*(-196708509822266788785240923 + 
          85707078447323932531470528*Beta))) - 
    239616*NN^10*(579065945502843041572017034844563805 + 
      20736*Beta*(-225161688768747931800987663132977 + 
        124416*Beta*(4691827815547007231865839431 + 1152*Beta*
           (-4223575844936899259760019 + 1522826432130989925767808*
             Beta)))) - 28160*NN^8*
     (-19588988271815654750836353323947356245 + 46656*Beta*
       (3898093417904777078189451690414925 + 497664*Beta*
         (-25455846209252259564514676239 + 576*Beta*
           (67755281230763794993853021 + 559872*Beta*
             (-92049125121015357931 + 28605770616184219584*Beta))))) - 
    2304*NN^6*(2457279022943914780681761732794740071743 + 
      10368*Beta*(-288663298948144527285587512669902329 + 
        124416*Beta*(-1612893898138932164617768669003 + 
          20736*Beta*(-288210895284940282861190321 + 10368*Beta*
             (54836874350086439045185 + 10368*Beta*(-2452049959360682885 + 
                1186878322551506688*Beta)))))) - 
    576*NN^4*(1236724076665394539585293101598715715183575 + 
      5184*Beta*(-105606456127551234684604802059155402805 + 
        248832*Beta*(-3068095084691141035543564845580439 + 
          576*Beta*(-301198517352859799199015279901 + 373248*Beta*
             (9369765587134267715951125 + 108864*Beta*(
                44015504962332424145 + 1536*Beta*(6933434613038687 + 
                  801123183017280*Beta))))))) - 
    15552*Beta*(2006167797340350824719312929142836743399203 + 
      995328*Beta*(6474414473806804392870011048903980343 + 
        1728*Beta*(-1846715541364520017392826628485403 + 
          62208*Beta*(-51575228984930003372329230073 + 
            5184*Beta*(-320147995626882307213559 + 27648*Beta*(
                88237567741691958271 + 1728*Beta*(22173581770130429 + 
                  186624*Beta*(23422142657 + 1946425536*Beta)))))))) - 
    36*NN^2*(360505622720877976186138673375798403106545079 + 
      41472*Beta*(6134098079221273374083137481976961980797 + 
        41472*Beta*(-751059304463241876432468008887699189 + 
          1152*Beta*(-714201438109401996580680916757653 + 
            279936*Beta*(962198426660042180557617029 + 62208*Beta*(
                36689065139259761604325 + 256*Beta*(72289116329129172395 + 
                  31104*Beta*(574335223036439 + 74841979079808*
                     Beta))))))))))/L^18


==> anc/README.txt <==
ANCILLARY FILES
================================================

QNM18.txt       quasinormal-mode frequencies (multiplied by Sqrt[27] M) through order 18
Regge18.txt     Regge poles through order 18
Kappa18.txt     greybody-factor through order 18

The symbols are

    L       = ell + 1/2,
    NN      = n + 1/2,
    Beta    = beta = 1 - s^2,
    M       = BH mass,
    Omega   = omega (frequency),
    I       = Sqrt[-1].

HOW TO USE
-----------------

Mathematica:

    qnm   = Get["QNM18.txt"];
    regge = Get["Regge18.txt"];
    kappa = Get["Kappa18.txt"];

SymPy:

    from pathlib import Path
    from sympy.parsing.mathematica import parse_mathematica

    def load_expression(filename):
        return parse_mathematica(Path(filename).read_text(encoding="ascii"))

    qnm   = load_expression("QNM18.txt")
    regge = load_expression("Regge18.txt")
    kappa = load_expression("Kappa18.txt")

(recommended):

    from sympy import symbols
    L, NN, Beta, M, Omega = symbols("L NN Beta M Omega")

    value = qnm.subs({L: ell + 0.5, NN: n + 0.5,
                      Beta: 1 - s**2})/(27**0.5 * mass)

==> anc/Regge18.txt <==
-22837/109418989131512359209*3^(1/2)*Beta^9/(M^17*Omega^17) + (1413076/984770902183611232881)*I*Beta^9*NN/(M^18*Omega^18) - 4250/450283905890997363*3^(1/2)*Beta^8/(M^15*Omega^15) + (229760/4052555153018976267)*I*Beta^8*NN/(M^16*Omega^16) + (239283115/3939083608734444931524)*3^(1/2)*Beta^8*NN^2/(M^17*Omega^17) + (72951965/47269003304813339178288)*3^(1/2)*Beta^8/(M^17*Omega^17) - 19664575415/141807009914440017534864*I*Beta^8*NN^3/(M^18*Omega^18) - 5617721477/567228039657760070139456*I*Beta^8*NN/(M^18*Omega^18) - 812/1853020188851841*3^(1/2)*Beta^7/(M^13*Omega^13) + (113560/50031545098999707)*I*Beta^7*NN/(M^14*Omega^14) + (8584318/4052555153018976267)*3^(1/2)*Beta^7*NN^2/(M^15*Omega^15) + (1440385/24315330918113857602)*3^(1/2)*Beta^7/(M^15*Omega^15) - 3719942983/875351913052098873672*I*Beta^7*NN^3/(M^16*Omega^16) - 1160716453/3501407652208395494688*I*Beta^7*NN/(M^16*Omega^16) - 23275219006885/10210104713839681262510208*3^(1/2)*Beta^7*NN^4/(M^17*Omega^17) - 6656060575805/20420209427679362525020416*3^(1/2)*Beta^7*NN^2/(M^17*Omega^17) - 486145923011/490085026264304700600489984*3^(1/2)*Beta^7/(M^17*Omega^17) + (430777542805885/137836413636835697043887808)*I*Beta^7*NN^5/(M^18*Omega^18) + (184910825159705/275672827273671394087775616)*I*Beta^7*NN^3/(M^18*Omega^18) - 36217016090077/6616147854568113458106614784*I*Beta^7*NN/(M^18*Omega^18) - 1480/68630377364883*3^(1/2)*Beta^6/(M^11*Omega^11) + (19984/205891132094649)*I*Beta^6*NN/(M^12*Omega^12) + (1337465/16677181699666569)*3^(1/2)*Beta^6*NN^2/(M^13*Omega^13) + (616303/200126180395998828)*3^(1/2)*Beta^6/(M^13*Omega^13) - 260641165/1801135623563989452*I*Beta^6*NN^3/(M^14*Omega^14) - 126319015/7204542494255957808*I*Beta^6*NN/(M^14*Omega^14) - 247759391765/3501407652208395494688*3^(1/2)*Beta^6*NN^4/(M^15*Omega^15) - 126947914765/7002815304416790989376*3^(1/2)*Beta^6*NN^2/(M^15*Omega^15) - 78856654099/168067567306002983745024*3^(1/2)*Beta^6/(M^15*Omega^15) + (135308277953303/1512608105754026853705216)*I*Beta^6*NN^5/(M^16*Omega^16) + (122423514828715/3025216211508053707410432)*I*Beta^6*NN^3/(M^16*Omega^16) + (269621568978505/72605189076193288977850368)*I*Beta^6*NN/(M^16*Omega^16) + (16495245615685109/490085026264304700600489984)*3^(1/2)*Beta^6*NN^6/(M^17*Omega^17) + (3953172602658175/163361675421434900200163328)*3^(1/2)*Beta^6*NN^4/(M^17*Omega^17) + (39955301184181781/7841360420228875209607839744)*3^(1/2)*Beta^6*NN^2/(M^17*Omega^17) + (7439909783195531/47048162521373251257647038464)*3^(1/2)*Beta^6/(M^17*Omega^17) - 1225510455206298085/35286121891029938443235278848*I*Beta^6*NN^7/(M^18*Omega^18) - 15662327973472360817/423433462692359261318823346176*I*Beta^6*NN^5/(M^18*Omega^18) - 73843148170199302811/5081201552308311135825880154112*I*Beta^6*NN^3/(M^18*Omega^18) - 3457924704620871805/2258311801025916060367057846272*I*Beta^6*NN/(M^18*Omega^18) - 103/94143178827*3^(1/2)*Beta^5/(M^9*Omega^9) + (380/94143178827)*I*Beta^5*NN/(M^10*Omega^10) + (28267/10167463313316)*3^(1/2)*Beta^5*NN^2/(M^11*Omega^11) + (44863/366028679279376)*3^(1/2)*Beta^5/(M^11*Omega^11) - 15714505/3706040377703682*I*Beta^5*NN^3/(M^12*Omega^12) - 8383147/14824161510814728*I*Beta^5*NN/(M^12*Omega^12) - 25549945225/14409084988511915616*3^(1/2)*Beta^5*NN^4/(M^13*Omega^13) - 13736606465/28818169977023831232*3^(1/2)*Beta^5*NN^2/(M^13*Omega^13) - 6614170367/691636079448571949568*3^(1/2)*Beta^5/(M^13*Omega^13) + (9040351291895/4668543536277860659584)*I*Beta^5*NN^5/(M^14*Omega^14) + (8160010000555/9337087072555721319168)*I*Beta^5*NN^3/(M^14*Omega^14) + (11627976212137/224090089741337311660032)*I*Beta^5*NN/(M^14*Omega^14) + (106714527952193/168067567306002983745024)*3^(1/2)*Beta^5*NN^6/(M^15*Omega^15) + (24246431248235/56022522435334327915008)*3^(1/2)*Beta^5*NN^4/(M^15*Omega^15) + (134487662874785/2689081076896047739920384)*3^(1/2)*Beta^5*NN^2/(M^15*Omega^15) + (1955226381839/16134486461376286439522304)*3^(1/2)*Beta^5/(M^15*Omega^15) - 375992599340097605/653446701685739600800653312*I*Beta^5*NN^7/(M^16*Omega^16) - 4333626373976120641/7841360420228875209607839744*I*Beta^5*NN^5/(M^16*Omega^16) - 9636660216890931547/94096325042746502515294076928*I*Beta^5*NN^3/(M^16*Omega^16) + (232350370973935801/125461766723662003353725435904)*I*Beta^5*NN/(M^16*Omega^16) - 2479468313034433933795/15243604656924933407477640462336*3^(1/2)*Beta^5*NN^8/(M^17*Omega^17) - 1064990838348055325497/5081201552308311135825880154112*3^(1/2)*Beta^5*NN^6/(M^17*Omega^17) - 6769705710255506988205/121948837255399467259821123698688*3^(1/2)*Beta^5*NN^4/(M^17*Omega^17) + (4009728455900220887939/731693023532396803558926742192128)*3^(1/2)*Beta^5*NN^2/(M^17*Omega^17) + (19800011538604717915661/35121265129555046570828483625222144)*3^(1/2)*Beta^5/(M^17*Omega^17) + (644907032022011123520815/4938927908843678424022755509796864)*I*Beta^5*NN^9/(M^18*Omega^18) + (358251774112446896874005/1646309302947892808007585169932288)*I*Beta^5*NN^7/(M^18*Omega^18) + (334612219667151275019961/4390158141194380821353560453152768)*I*Beta^5*NN^5/(M^18*Omega^18) - 194028792462898056935605/8780316282388761642707120906305536*I*Beta^5*NN^3/(M^18*Omega^18) - 7766474946172196428011193/1264365544663981676549825410507997184*I*Beta^5*NN/(M^18*Omega^18) - 22/387420489*3^(1/2)*Beta^4/(M^7*Omega^7) + (544/3486784401)*I*Beta^4*NN/(M^8*Omega^8) + (92971/1129718145924)*3^(1/2)*Beta^4*NN^2/(M^9*Omega^9) + (51197/13556617751088)*3^(1/2)*Beta^4/(M^9*Omega^9) - 3997775/40669853253264*I*Beta^4*NN^3/(M^10*Omega^10) - 1944077/162679413013056*I*Beta^4*NN/(M^10*Omega^10) - 23329435135/711559752519106944*3^(1/2)*Beta^4*NN^4/(M^11*Omega^11) - 9764531663/1423119505038213888*3^(1/2)*Beta^4*NN^2/(M^11*Omega^11) + (28284823/34154868120917133312)*3^(1/2)*Beta^4/(M^11*Omega^11) + (4456545830329/153696906544127099904)*I*Beta^4*NN^5/(M^12*Omega^12) + (2582761807205/307393813088254199808)*I*Beta^4*NN^3/(M^12*Omega^12) - 3274568137753/7377451514118100795392*I*Beta^4*NN/(M^12*Omega^12) + (16182175115351/2074908238345715848704)*3^(1/2)*Beta^4*NN^6/(M^13*Omega^13) + (1846813076885/691636079448571949568)*3^(1/2)*Beta^4*NN^4/(M^13*Omega^13) - 24281779526089/33198531813531453579264*3^(1/2)*Beta^4*NN^2/(M^13*Omega^13) - 8593514861047/199191190881188721475584*3^(1/2)*Beta^4/(M^13*Omega^13) - 7880988782246017/1344540538448023869960192*I*Beta^4*NN^7/(M^14*Omega^14) - 32612965021546973/16134486461376286439522304*I*Beta^4*NN^5/(M^14*Omega^14) + (380991980790872449/193613837536515437274267648)*I*Beta^4*NN^3/(M^14*Omega^14) + (82032017081442965/258151783382020583032356864)*I*Beta^4*NN/(M^14*Omega^14) - 1208699019838074925/871262268914319467734204416*3^(1/2)*Beta^4*NN^8/(M^15*Omega^15) - 110073548880584303/290420756304773155911401472*3^(1/2)*Beta^4*NN^6/(M^15*Omega^15) + (8854095837869937085/6970098151314555741873635328)*3^(1/2)*Beta^4*NN^4/(M^15*Omega^15) + (16308823935495514901/41820588907887334451241811968)*3^(1/2)*Beta^4*NN^2/(M^15*Omega^15) + (19079638895631849251/2007388267578592053659606974464)*3^(1/2)*Beta^4/(M^15*Omega^15) + (38218328288358137678585/40649612418466489086607041232896)*I*Beta^4*NN^9/(M^16*Omega^16) + (1293536742774448801955/13549870806155496362202347077632)*I*Beta^4*NN^7/(M^16*Omega^16) - 71582482429415452263713/36132988816414656965872925540352*I*Beta^4*NN^5/(M^16*Omega^16) - 70875565803696355192067/72265977632829313931745851080704*I*Beta^4*NN^3/(M^16*Omega^16) - 742841026411349426774239/10406300779127421206171402555621376*I*Beta^4*NN/(M^16*Omega^16) + (72641427795725179909963709/355602809436744846529638396705374208)*3^(1/2)*Beta^4*NN^10/(M^17*Omega^17) - 4799651473426415040150775/118534269812248282176546132235124736*3^(1/2)*Beta^4*NN^8/(M^17*Omega^17) - 2504826915248238558317761981/2844822475493958772237107173642993664*3^(1/2)*Beta^4*NN^6/(M^17*Omega^17) - 3633519497731343950869474755/5689644950987917544474214347285987328*3^(1/2)*Beta^4*NN^4/(M^17*Omega^17) - 2785890659216678047271263625/30344773071935560237195809852191932416*3^(1/2)*Beta^4*NN^2/(M^17*Omega^17) - 130863410227850090230394755/136551478823710021067381144334863695872*3^(1/2)*Beta^4/(M^17*Omega^17) - 9894293277075359102046630503/76810206838336886850401893688360828928*I*Beta^4*NN^11/(M^18*Omega^18) + (8661845823618390030137299675/102413609117782515800535858251147771904)*I*Beta^4*NN^9/(M^18*Omega^18) + (639842537351198722492457781841/614481654706695094803215149506886631424)*I*Beta^4*NN^7/(M^18*Omega^18) + (2552666719896989880631362321805/2457926618826780379212860598027546525696)*I*Beta^4*NN^5/(M^18*Omega^18) + (4813079542619377863979687304741/19663412950614243033702884784220372205568)*I*Beta^4*NN^3/(M^18*Omega^18) + (1346539088718610055761591563743/235960955407370916404434617410644466466816)*I*Beta^4*NN/(M^18*Omega^18) - 17/4782969*3^(1/2)*Beta^3/(M^5*Omega^5) + (104/14348907)*I*Beta^3*NN/(M^6*Omega^6) + (3475/1162261467)*3^(1/2)*Beta^3*NN^2/(M^7*Omega^7) + (2813/13947137604)*3^(1/2)*Beta^3/(M^7*Omega^7) - 728315/251048476872*I*Beta^3*NN^3/(M^8*Omega^8) - 571457/1004193907488*I*Beta^3*NN/(M^8*Omega^8) - 29250125/36150980669568*3^(1/2)*Beta^3*NN^4/(M^9*Omega^9) - 826399/2677850419968*3^(1/2)*Beta^3*NN^2/(M^9*Omega^9) - 4470281/578415690713088*3^(1/2)*Beta^3/(M^9*Omega^9) + (5377160041/8784688302705024)*I*Beta^3*NN^5/(M^10*Omega^10) + (6661631765/17569376605410048)*I*Beta^3*NN^3/(M^10*Omega^10) + (11668174775/421665038529841152)*I*Beta^3*NN/(M^10*Omega^10) + (22047509840461/153696906544127099904)*3^(1/2)*Beta^3*NN^6/(M^11*Omega^11) + (2222003745145/17077434060458566656)*3^(1/2)*Beta^3*NN^4/(M^11*Omega^11) + (45471296653645/2459150504706033598464)*3^(1/2)*Beta^3*NN^2/(M^11*Omega^11) + (4019224282843/14754903028236201590784)*3^(1/2)*Beta^3/(M^11*Omega^11) - 3166214883970495/33198531813531453579264*I*Beta^3*NN^7/(M^12*Omega^12) - 47169406590183827/398382381762377442951168*I*Beta^3*NN^5/(M^12*Omega^12) - 130733194200907745/4780588581148529315414016*I*Beta^3*NN^3/(M^12*Omega^12) - 8189281829075269/6374118108198039087218688*I*Beta^3*NN/(M^12*Omega^12) - 5221139666949354605/258151783382020583032356864*3^(1/2)*Beta^3*NN^8/(M^13*Omega^13) - 2819980712333548631/86050594460673527677452288*3^(1/2)*Beta^3*NN^6/(M^13*Omega^13) - 22889158853911281155/2065214267056164664258854912*3^(1/2)*Beta^3*NN^4/(M^13*Omega^13) - 13777413979112306387/12391285602336987985553129472*3^(1/2)*Beta^3*NN^2/(M^13*Omega^13) - 16309144746591675485/594781708912175423306550214656*3^(1/2)*Beta^3/(M^13*Omega^13) + (1557736468389246898745/125461766723662003353725435904)*I*Beta^3*NN^9/(M^14*Omega^14) + (1060005244196195256611/41820588907887334451241811968)*I*Beta^3*NN^7/(M^14*Omega^14) + (1307513769075633153055/111521570421032891869978165248)*I*Beta^3*NN^5/(M^14*Omega^14) + (467657467359509507069/223043140842065783739956330496)*I*Beta^3*NN^3/(M^14*Omega^14) + (6168851543954969569121/32118212281257472858553711591424)*I*Beta^3*NN/(M^14*Omega^14) + (451239410519257523410115/182923255883099200889731685548032)*3^(1/2)*Beta^3*NN^10/(M^15*Omega^15) + (376464201556545271044035/60974418627699733629910561849344)*3^(1/2)*Beta^3*NN^8/(M^15*Omega^15) + (5446850832121016884746845/1463386047064793607117853484384256)*3^(1/2)*Beta^3*NN^6/(M^15*Omega^15) + (3126452648899141218178555/2926772094129587214235706968768512)*3^(1/2)*Beta^3*NN^4/(M^15*Omega^15) + (3596599174917648797434057/15609451168691131809257103833432064)*3^(1/2)*Beta^3*NN^2/(M^15*Omega^15) + (513110773785858270082505/70242530259110093141656967250444288)*3^(1/2)*Beta^3/(M^15*Omega^15) - 226682031556993381554199219/158045693082997709568728176313499648*I*Beta^3*NN^11/(M^16*Omega^16) - 907595447947264588436342905/210727590777330279424970901751332864*I*Beta^3*NN^9/(M^16*Omega^16) - 4127258588179789569862910395/1264365544663981676549825410507997184*I*Beta^3*NN^7/(M^16*Omega^16) - 7092356827537843926383363743/5057462178655926706199301642031988736*I*Beta^3*NN^5/(M^16*Omega^16) - 23206404709110596999824664951/40459697429247413649594413136255909888*I*Beta^3*NN^3/(M^16*Omega^16) - 28694738966676484555365296933/485516369150968963795132957635070918656*I*Beta^3*NN/(M^16*Omega^16) - 265508784235067151986675/975590698043195738078568989589504*3^(1/2)*Beta^3*NN^12/(M^17*Omega^17) - 65774915079138831957762283693/68275739411855010533690572167431847936*3^(1/2)*Beta^3*NN^10/(M^17*Omega^17) - 27087874587803208936324609505/30344773071935560237195809852191932416*3^(1/2)*Beta^3*NN^8/(M^17*Omega^17) - 298288089669621726632350645213/546205915294840084269524577339454783488*3^(1/2)*Beta^3*NN^6/(M^17*Omega^17) - 812748741393622992312757837345/2184823661179360337078098309357819133952*3^(1/2)*Beta^3*NN^4/(M^17*Omega^17) - 1414304175564416752664150546585/17478589289434882696624786474862553071616*3^(1/2)*Beta^3*NN^2/(M^17*Omega^17) - 390567570443925307207564798183/209743071473218592359497437698350636859392*3^(1/2)*Beta^3/(M^17*Omega^17) + (2523705994729569422732932651595/16591004677080767559686809036685939048448)*I*Beta^3*NN^13/(M^18*Omega^18) + (20756350674342371461195897493807/33182009354161535119373618073371878096896)*I*Beta^3*NN^11/(M^18*Omega^18) + (183958737603359429311255179889085/265456074833292280954988944586975024775168)*I*Beta^3*NN^9/(M^18*Omega^18) + (17147438648460556833215952724249/29495119425921364550554327176330558308352)*I*Beta^3*NN^7/(M^18*Omega^18) + (2567803786101789300061974113646965/4247297197332676495279823113391600396402688)*I*Beta^3*NN^5/(M^18*Omega^18) + (5805738364868661275818098651086333/25483783183996058971678938680349602378416128)*I*Beta^3*NN^3/(M^18*Omega^18) + (1109338468137919282326218862222499/67956755157322823924477169814265606342443008)*I*Beta^3*NN/(M^18*Omega^18) - 2/6561*3^(1/2)*Beta^2/(M^3*Omega^3) + (8/19683)*I*Beta^2*NN/(M^4*Omega^4) + (2291/19131876)*3^(1/2)*Beta^2*NN^2/(M^5*Omega^5) + (2725/229582512)*3^(1/2)*Beta^2/(M^5*Omega^5) - 181733/2066242608*I*Beta^2*NN^3/(M^6*Omega^6) - 214703/8264970432*I*Beta^2*NN/(M^6*Omega^6) - 9713095/502096953744*3^(1/2)*Beta^2*NN^4/(M^7*Omega^7) - 11399555/1004193907488*3^(1/2)*Beta^2*NN^2/(M^7*Omega^7) - 9951017/24100653779712*3^(1/2)*Beta^2/(M^7*Omega^7) + (15484041755/1301435304104448)*I*Beta^2*NN^5/(M^8*Omega^8) + (30101836255/2602870608208896)*I*Beta^2*NN^3/(M^8*Omega^8) + (79486894021/62468894597013504)*I*Beta^2*NN/(M^8*Omega^8) + (978463197607/421665038529841152)*3^(1/2)*Beta^2*NN^6/(M^9*Omega^9) + (157628382775/46851670947760128)*3^(1/2)*Beta^2*NN^4/(M^9*Omega^9) + (5026002835591/6746640616477458432)*3^(1/2)*Beta^2*NN^2/(M^9*Omega^9) + (624726577657/40479843698864750592)*3^(1/2)*Beta^2/(M^9*Omega^9) - 39712841780023/30359882774148562944*I*Beta^2*NN^7/(M^10*Omega^10) - 962408137910267/364318593289782755328*I*Beta^2*NN^5/(M^10*Omega^10) - 4282492175692745/4371823119477393063936*I*Beta^2*NN^3/(M^10*Omega^10) - 367733749279357/5829097492636524085248*I*Beta^2*NN/(M^10*Omega^10) - 126834088947087643/531176509016503257268224*3^(1/2)*Beta^2*NN^8/(M^11*Omega^11) - 113315823177305329/177058836338834419089408*3^(1/2)*Beta^2*NN^6/(M^11*Omega^11) - 1518395987006022133/4249412072132026058145792*3^(1/2)*Beta^2*NN^4/(M^11*Omega^11) - 1209265961769717205/25496472432792156348874752*3^(1/2)*Beta^2*NN^2/(M^11*Omega^11) - 1023887246998238251/1223830676774023504745988096*3^(1/2)*Beta^2/(M^11*Omega^11) + (14659810566243879905/114734125947564703569936384)*I*Beta^2*NN^9/(M^12*Omega^12) + (16768639721393766875/38244708649188234523312128)*I*Beta^2*NN^7/(M^12*Omega^12) + (35057960795712124727/101985889731168625395499008)*I*Beta^2*NN^5/(M^12*Omega^12) + (47743919727288612815/611915338387011752372994048)*I*Beta^2*NN^3/(M^12*Omega^12) + (133294459206545966921/29371936242576564113903714304)*I*Beta^2*NN/(M^12*Omega^12) + (44891139069417917301025/2007388267578592053659606974464)*3^(1/2)*Beta^2*NN^10/(M^13*Omega^13) + (63939501965753754690325/669129422526197351219868991488)*3^(1/2)*Beta^2*NN^8/(M^13*Omega^13) + (1608060059037606147583519/16059106140628736429276855795712)*3^(1/2)*Beta^2*NN^6/(M^13*Omega^13) + (1119487977425065096358225/32118212281257472858553711591424)*3^(1/2)*Beta^2*NN^4/(M^13*Omega^13) + (748578320053945288598819/171297132166706521912286461820928)*3^(1/2)*Beta^2*NN^2/(M^13*Omega^13) + (73720440824554834816189/770837094750179348605289078194176)*3^(1/2)*Beta^2/(M^13*Omega^13) - 15034629757448508261186769/1300787597390927650771425319452672*I*Beta^2*NN^11/(M^14*Omega^14) - 104322974856491448671550115/1734383463187903534361900425936896*I*Beta^2*NN^9/(M^14*Omega^14) - 845029518963457887442725769/10406300779127421206171402555621376*I*Beta^2*NN^7/(M^14*Omega^14) - 1679287664728200349871912773/41625203116509684824685610222485504*I*Beta^2*NN^5/(M^14*Omega^14) - 2983488719383620425964857981/333001624932077478597484881779884032*I*Beta^2*NN^3/(M^14*Omega^14) - 2587275292057668425983921031/3996019499184929743169818581358608384*I*Beta^2*NN/(M^14*Omega^14) - 53245095591484951877723/27099741612310992724404694155264*3^(1/2)*Beta^2*NN^12/(M^15*Omega^15) - 2577249498466853168326880413/210727590777330279424970901751332864*3^(1/2)*Beta^2*NN^10/(M^15*Omega^15) - 1936207535704241025066695089/93656707012146790855542623000592384*3^(1/2)*Beta^2*NN^8/(M^15*Omega^15) - 23481278802174681474406911757/1685820726218642235399767214010662912*3^(1/2)*Beta^2*NN^6/(M^15*Omega^15) - 32908730760597200094040664497/6743282904874568941599068856042651648*3^(1/2)*Beta^2*NN^4/(M^15*Omega^15) - 40721678990067174645664048457/53946263238996551532792550848341213184*3^(1/2)*Beta^2*NN^2/(M^15*Omega^15) - 10359345119037674006062130455/647355158867958618393510610180094558208*3^(1/2)*Beta^2/(M^15*Omega^15) + (270524807081015518337010373781/273102957647420042134762288669727391744)*I*Beta^2*NN^13/(M^16*Omega^16) + (3968324204006642283065128729073/546205915294840084269524577339454783488)*I*Beta^2*NN^11/(M^16*Omega^16) + (65680420429560456629476142714339/4369647322358720674156196618715638267904)*I*Beta^2*NN^9/(M^16*Omega^16) + (6417454197093713734913084486215/485516369150968963795132957635070918656)*I*Beta^2*NN^7/(M^16*Omega^16) + (473018053248770284804972438490795/69914357157739530786499145899450212286464)*I*Beta^2*NN^5/(M^16*Omega^16) + (769400281905033594739683828995171/419486142946437184718994875396701273718784)*I*Beta^2*NN^3/(M^16*Omega^16) + (133925905932301863041076792518845/1118629714523832492583986334391203396583424)*I*Beta^2*NN/(M^16*Omega^16) + (21875848508514735674246280334475/132728037416646140477494472293487512387584)*3^(1/2)*Beta^2*NN^14/(M^17*Omega^17) + (1152287904263634947580483987535/819308872942260126404286866009182175232)*3^(1/2)*Beta^2*NN^12/(M^17*Omega^17) + (22271745175257944248326586177670129/6370945795999014742919734670087400594604032)*3^(1/2)*Beta^2*NN^10/(M^17*Omega^17) + (2756881960653115704835843559346895/707882866222112749213303852231933399400448)*3^(1/2)*Beta^2*NN^8/(M^17*Omega^17) + (280991483871148328767588332234417091/101935132735984235886715754721398409513664512)*3^(1/2)*Beta^2*NN^6/(M^17*Omega^17) + (59384807984527822482395274961667635/50967566367992117943357877360699204756832256)*3^(1/2)*Beta^2*NN^4/(M^17*Omega^17) + (250791143440047725009636725402030475/1630962123775747774187452075542374552218632192)*3^(1/2)*Beta^2*NN^2/(M^17*Omega^17) + (8609389183184777800743579711506659/4892886371327243322562356226627123656655896576)*3^(1/2)*Beta^2/(M^17*Omega^17) - 1558773190806827586887121159403163/19112837387997044228759204010262201783812096*I*Beta^2*NN^15/(M^18*Omega^18) - 61232362784412444356738290813300975/76451349551988176915036816041048807135248384*I*Beta^2*NN^13/(M^18*Omega^18) - 2160681212555380878802588179682686109/917416194623858122980441792492585685622980608*I*Beta^2*NN^11/(M^18*Omega^18) - 11910854408924617391548630506972053705/3669664778495432491921767169970342742491922432*I*Beta^2*NN^9/(M^18*Omega^18) - 44746405251554780108614578889076724131/14678659113981729967687068679881370969967689728*I*Beta^2*NN^7/(M^18*Omega^18) - 109203269381158919616205884808886627095/58714636455926919870748274719525483879870758912*I*Beta^2*NN^5/(M^18*Omega^18) - 288851912144618485397655896061036071309/704575637471123038448979296634305806558449106944*I*Beta^2*NN^3/(M^18*Omega^18) - 32185406203033405449095902882016267321/2818302549884492153795917186537223226233796427776*I*Beta^2*NN/(M^18*Omega^18) - 1/27*3^(1/2)*Beta/(M*Omega) + (4/243)*I*Beta*NN/(M^2*Omega^2) + (193/78732)*3^(1/2)*Beta*NN^2/(M^3*Omega^3) + (479/944784)*3^(1/2)*Beta/(M^3*Omega^3) - 4645/4251528*I*Beta*NN^3/(M^4*Omega^4) - 11455/17006112*I*Beta*NN/(M^4*Omega^4) - 8024945/49589822592*3^(1/2)*Beta*NN^4/(M^5*Omega^5) - 19649785/99179645184*3^(1/2)*Beta*NN^2/(M^5*Omega^5) - 28095031/2380311484416*3^(1/2)*Beta/(M^5*Omega^5) + (96022885/1338925209984)*I*Beta*NN^5/(M^6*Omega^6) + (389350385/2677850419968)*I*Beta*NN^3/(M^6*Omega^6) + (1711758683/64268410079232)*I*Beta*NN/(M^6*Omega^6) + (18342168691/1735247072139264)*3^(1/2)*Beta*NN^6/(M^7*Omega^7) + (6163145975/192805230237696)*3^(1/2)*Beta*NN^4/(M^7*Omega^7) + (330611668723/27763953154228224)*3^(1/2)*Beta*NN^2/(M^7*Omega^7) + (60880269061/166583718925369344)*3^(1/2)*Beta/(M^7*Omega^7) - 2622841915807/562220051373121536*I*Beta*NN^7/(M^8*Omega^8) - 132608384325011/6746640616477458432*I*Beta*NN^5/(M^8*Omega^8) - 999967451544257/80959687397729501184*I*Beta*NN^3/(M^8*Omega^8) - 127278166590469/107946249863639334912*I*Beta*NN/(M^8*Omega^8) - 2995698480837775/4371823119477393063936*3^(1/2)*Beta*NN^8/(M^9*Omega^9) - 5586029519988925/1457274373159131021312*3^(1/2)*Beta*NN^6/(M^9*Omega^9) - 127530123699760705/34974584955819144511488*3^(1/2)*Beta*NN^4/(M^9*Omega^9) - 149995165864535185/209847509734914867068928*3^(1/2)*Beta*NN^2/(M^9*Omega^9) - 144096232906681567/10072680467275913619308544*3^(1/2)*Beta/(M^9*Omega^9) + (142374204151736425/472156896903558450905088)*I*Beta*NN^9/(M^10*Omega^10) + (340077016985072755/157385632301186150301696)*I*Beta*NN^7/(M^10*Omega^10) + (1216471259777155823/419695019469829734137856)*I*Beta*NN^5/(M^10*Omega^10) + (30038317680950615/31088519960728128454656)*I*Beta*NN^3/(M^10*Omega^10) + (7233005575314126865/120872165607310963431702528)*I*Beta*NN/(M^10*Omega^10) + (1094916622586755607573/24782571204673975971106258944)*3^(1/2)*Beta*NN^10/(M^11*Omega^11) + (3258517484934914478485/8260857068224658657035419648)*3^(1/2)*Beta*NN^8/(M^11*Omega^11) + (140689230848840045648843/198260569637391807768850071552)*3^(1/2)*Beta*NN^6/(M^11*Omega^11) + (142954946579747936917405/396521139274783615537700143104)*3^(1/2)*Beta*NN^4/(M^11*Omega^11) + (96612116434413820402111/2114779409465512616201067429888)*3^(1/2)*Beta*NN^2/(M^11*Omega^11) + (5885757092422456124927/9516507342594806772904803434496)*3^(1/2)*Beta/(M^11*Omega^11) - 51925924854427559361985/2676517690104789404879475965952*I*Beta*NN^11/(M^12*Omega^12) - 753305892509083225482115/3568690253473052539839301287936*I*Beta*NN^9/(M^12*Omega^12) - 10505007587386044948340057/21412141520838315239035807727616*I*Beta*NN^7/(M^12*Omega^12) - 30276002931785020954388677/85648566083353260956143230910464*I*Beta*NN^5/(M^12*Omega^12) - 52050637975454853150357101/685188528666826087649145847283712*I*Beta*NN^3/(M^12*Omega^12) - 25377238059003964322173223/8222262344001913051789750167404544*I*Beta*NN/(M^12*Omega^12) - 140627959849220211641/49565142409347951942212517888*3^(1/2)*Beta*NN^12/(M^13*Omega^13) - 128164499047739609548444351/3468766926375807068723800851873792*3^(1/2)*Beta*NN^10/(M^13*Omega^13) - 166165175593768388339513227/1541674189500358697210578156388352*3^(1/2)*Beta*NN^8/(M^13*Omega^13) - 2904283354508121135707701999/27750135411006456549790406814990336*3^(1/2)*Beta*NN^6/(M^13*Omega^13) - 3796476861161544895764493003/111000541644025826199161627259961344*3^(1/2)*Beta*NN^4/(M^13*Omega^13) - 2462351271701794445044211171/888004333152206609593293018079690752*3^(1/2)*Beta*NN^2/(M^13*Omega^13) - 163115897388145617630750541/10656051997826479315119516216956289024*3^(1/2)*Beta/(M^13*Omega^13) + (16382007772852007033533415/13170474423583142464060681359458304)*I*Beta*NN^13/(M^14*Omega^14) + (2012252007871038651101060495/105363795388665139712485450875666432)*I*Beta*NN^11/(M^14*Omega^14) + (28798089023664952655385005305/421455181554660558849941803502665728)*I*Beta*NN^9/(M^14*Omega^14) + (8061933849522223553994022495/93656707012146790855542623000592384)*I*Beta*NN^7/(M^14*Omega^14) + (33565882848020613051637890011/842910363109321117699883607005331456)*I*Beta*NN^5/(M^14*Omega^14) + (433801092758134716684354021065/80919394858494827299188826272511819776)*I*Beta*NN^3/(M^14*Omega^14) + (7362183667421587566996473825/107892526477993103065585101696682426368)*I*Beta*NN/(M^14*Omega^14) + (99214824994941827643706766155/546205915294840084269524577339454783488)*3^(1/2)*Beta*NN^14/(M^15*Omega^15) + (10947231850814236386133840115/3371641452437284470799534428021325824)*3^(1/2)*Beta*NN^12/(M^15*Omega^15) + (366587721139426557588877647702961/26217883934152324044937179712293829607424)*3^(1/2)*Beta*NN^10/(M^15*Omega^15) + (64637486336981472045445862260295/2913098214905813782770797745810425511936)*3^(1/2)*Beta*NN^8/(M^15*Omega^15) + (5793765611406421561438149938597507/419486142946437184718994875396701273718784)*3^(1/2)*Beta*NN^6/(M^15*Omega^15) + (582385852042038263997710577317015/209743071473218592359497437698350636859392)*3^(1/2)*Beta*NN^4/(M^15*Omega^15) + (345784362665201865022817088977611/6711778287142994955503918006347220379500544)*3^(1/2)*Beta*NN^2/(M^15*Omega^15) - 64422143705531226628747314804517/20135334861428984866511754019041661138501632*3^(1/2)*Beta/(M^15*Omega^15) - 3127674369061442691436785300955/39326825901228486067405769568440744411136*I*Beta*NN^15/(M^16*Omega^16) - 257527267546775145082491200462975/157307303604913944269623078273762977644544*I*Beta*NN^13/(M^16*Omega^16) - 15769750868048544187688695477707197/1887687643258967331235476939285155731734528*I*Beta*NN^11/(M^16*Omega^16) - 123164598230737279811268073191970585/7550750573035869324941907757140622926938112*I*Beta*NN^9/(M^16*Omega^16) - 397300882707798197116976566916890147/30203002292143477299767631028562491707752448*I*Beta*NN^7/(M^16*Omega^16) - 445141165224515276786555275431532391/120812009168573909199070524114249966831009792*I*Beta*NN^5/(M^16*Omega^16) - 109553352555127604394793907716195693/1449744110022886910388846289370999601972117504*I*Beta*NN^3/(M^16*Omega^16) + (155964794779379545487757519817222583/5798976440091547641555385157483998407888470016)*I*Beta*NN/(M^16*Omega^16) - 7095162976326120742895198605148411/611610796415905415320294528328390457081987072*3^(1/2)*Beta*NN^16/(M^17*Omega^17) - 749771864575837318403140832606790755/2752248583871574368941325377477757056868941824*3^(1/2)*Beta*NN^14/(M^17*Omega^17) - 11931208099232536249298335647230309827/7339329556990864983843534339940685484983844864*3^(1/2)*Beta*NN^12/(M^17*Omega^17) - 56238801265967212229950152737433627259/14678659113981729967687068679881370969967689728*3^(1/2)*Beta*NN^10/(M^17*Omega^17) - 912966783267040384131289016495480294155/234858545823707679482993098878101935519483035648*3^(1/2)*Beta*NN^8/(M^17*Omega^17) - 1017856156056134438182785340512379640141/704575637471123038448979296634305806558449106944*3^(1/2)*Beta*NN^6/(M^17*Omega^17) - 404319459838596243719283704910606407699/16909815299306952922775503119223339357402778566656*3^(1/2)*Beta*NN^4/(M^17*Omega^17) + (1267535668950170549688116064702862156019/33819630598613905845551006238446678714805557133312)*3^(1/2)*Beta*NN^2/(M^17*Omega^17) + (2842668294440010172565479869122658569573/3246684537466934961172896598890881156621333484797952)*3^(1/2)*Beta/(M^17*Omega^17) + (6032823979001220939130490968124632823/1188971388232520127382652563070391048567382867968)*I*Beta*NN^17/(M^18*Omega^18) + (26715458026745864796394794729600080437/198161898038753354563775427178398508094563811328)*I*Beta*NN^15/(M^18*Omega^18) + (4424023303013623557095462900640951256549/4755885552930080509530610252281564194269531471872)*I*Beta*NN^13/(M^18*Omega^18) + (74316160613072121400081551327026357370751/28535313317580483057183661513689385165617188831232)*I*Beta*NN^11/(M^18*Omega^18) + (1482763583332234611134836422409405457321191/456565013081287728914938584219030162649875021299712)*I*Beta*NN^9/(M^18*Omega^18) + (704988971668738339322949750145088149752019/456565013081287728914938584219030162649875021299712)*I*Beta*NN^7/(M^18*Omega^18) + (28119179468472275559358628230625963627687/3652520104650301831319508673752241301199000170397696)*I*Beta*NN^5/(M^18*Omega^18) - 776953706507205848350552619994506364704383/7305040209300603662639017347504482602398000340795392*I*Beta*NN^3/(M^18*Omega^18) - 5021360260201615485992841814624457784035489/701283860092857951613345665360430329830208032716357632*I*Beta*NN/(M^18*Omega^18) + 3*3^(1/2)*M*Omega + I*NN + (5/324)*3^(1/2)*NN^2/(M*Omega) + (115/3888)*3^(1/2)/(M*Omega) - 305/104976*I*NN^3/(M^2*Omega^2) - 5555/419904*I*NN/(M^2*Omega^2) - 49115/204073344*3^(1/2)*NN^4/(M^3*Omega^3) - 807595/408146688*3^(1/2)*NN^2/(M^3*Omega^3) - 2079661/9795520512*3^(1/2)/(M^3*Omega^3) + (3019183/44079842304)*I*NN^5/(M^4*Omega^4) + (77991395/88159684608)*I*NN^3/(M^4*Omega^4) + (593617841/2115832430592)*I*NN/(M^4*Omega^4) + (151039865/21422803359744)*3^(1/2)*NN^6/(M^5*Omega^5) + (312644225/2380311484416)*3^(1/2)*NN^4/(M^5*Omega^5) + (28208380505/342764853755904)*3^(1/2)*NN^2/(M^5*Omega^5) + (7404378935/2056589122535424)*3^(1/2)/(M^5*Omega^5) - 10642877255/4627325525704704*I*NN^7/(M^6*Omega^6) - 3238218845995/55527906308456448*I*NN^5/(M^6*Omega^6) - 40180897025785/666334875701477376*I*NN^3/(M^6*Omega^6) - 7301802107405/888446500935303168*I*NN/(M^6*Omega^6) - 4680831403985/17991041643939889152*3^(1/2)*NN^8/(M^7*Omega^7) - 51624514608275/5997013881313296384*3^(1/2)*NN^6/(M^7*Omega^7) - 1906323059178335/143928333151519113216*3^(1/2)*NN^4/(M^7*Omega^7) - 3199860742499135/863569998909114679296*3^(1/2)*NN^2/(M^7*Omega^7) - 4339207030335233/41451359947637504606208*3^(1/2)/(M^7*Omega^7) + (6362803815778835/69949169911638289022976)*I*NN^9/(M^8*Omega^8) + (88695622620666785/23316389970546096340992)*I*NN^7/(M^8*Omega^8) + (506087720121763381/62177039921456256909312)*I*NN^5/(M^8*Omega^8) + (481052676202802495/124354079842912513818624)*I*NN^3/(M^8*Omega^8) + (6170055467883669707/17906987497379401989881856)*I*NN/(M^8*Omega^8) + (1106627879290784561/101985889731168625395499008)*3^(1/2)*NN^10/(M^9*Omega^9) + (19014703656683979005/33995296577056208465166336)*3^(1/2)*NN^8/(M^9*Omega^9) + (1294619548062623249999/815887117849349003163992064)*3^(1/2)*NN^6/(M^9*Omega^9) + (1873302247100568171985/1631774235698698006327984128)*3^(1/2)*NN^4/(M^9*Omega^9) + (1843861251719445705427/8702795923726389367082582016)*3^(1/2)*NN^2/(M^9*Omega^9) + (164534083601057920025/39162581656768752151871619072)*3^(1/2)/(M^9*Omega^9) - 87156799811744226235/22028952181932423085427785728*I*NN^11/(M^10*Omega^10) - 7236169951001036987425/29371936242576564113903714304*I*NN^9/(M^10*Omega^10) - 157595029804240748454115/176231617455459384683422285824*I*NN^7/(M^10*Omega^10) - 646077059088583518056215/704926469821837538733689143296*I*NN^5/(M^10*Omega^10) - 1632554753292286223250335/5639411758574700309869513146368*I*NN^3/(M^10*Omega^10) - 1188785451383231179033325/67672941102896403718434157756416*I*NN/(M^10*Omega^10) - 896436923963347135/1835746015161035257118982144*3^(1/2)*NN^12/(M^11*Omega^11) - 1547039940169180566245455/42824283041676630478071615455232*3^(1/2)*NN^10/(M^11*Omega^11) - 3106589425483000831727155/19033014685189613545809606868992*3^(1/2)*NN^8/(M^11*Omega^11) - 77156935173829462371977455/342594264333413043824572923641856*3^(1/2)*NN^6/(M^11*Omega^11) - 149281462542748639437562195/1370377057333652175298291694567424*3^(1/2)*NN^4/(M^11*Omega^11) - 146735797584487946274679955/10963016458669217402386333556539392*3^(1/2)*NN^2/(M^11*Omega^11) - 18145998205587578247944389/131556197504030608828636002678472704*3^(1/2)/(M^11*Omega^11) + (5082443266917251910383425/27750135411006456549790406814990336)*I*NN^13/(M^12*Omega^12) + (881030526166364429643738925/55500270822012913099580813629980672)*I*NN^11/(M^12*Omega^12) + (38778401776938944791147134295/444002166576103304796646509039845376)*I*NN^9/(M^12*Omega^12) + (7705962179933076182617925675/49333574064011478310738501004427264)*I*NN^7/(M^12*Omega^12) + (764022893977730991517918033663/7104034665217652876746344144637526016)*I*NN^5/(M^12*Omega^12) + (946202880827589405759887294935/42624207991305917260478064867825156096)*I*NN^3/(M^12*Omega^12) + (68543554603901886431631935177/113664554643482446027941506314200416256)*I*NN/(M^12*Omega^12) + (52031893350865505583417635/2247760968291522980533022952014217216)*3^(1/2)*NN^14/(M^13*Omega^13) + (32231760559420186638397615/13875067705503228274895203407495168)*3^(1/2)*NN^12/(M^13*Omega^13) + (1649321828457597247668302957369/107892526477993103065585101696682426368)*3^(1/2)*NN^10/(M^13*Omega^13) + (412523094003476857298220647095/11988058497554789229509455744075825152)*3^(1/2)*NN^8/(M^13*Omega^13) + (55284225993313988385946443151387/1726280423647889649049361627146918821888)*3^(1/2)*NN^6/(M^13*Omega^13) + (8602719349202001463619053320115/863140211823944824524680813573459410944)*3^(1/2)*NN^4/(M^13*Omega^13) + (13097913251193302339560726066979/27620486778366234384789786034350701150208)*3^(1/2)*NN^2/(M^13*Omega^13) - 977622269174600760836171533205/82861460335098703154369358103052103450624*3^(1/2)/(M^13*Omega^13) - 8603050163844119587906359397/971032738301937927590265915270141837312*I*NN^15/(M^14*Omega^14) - 3957833887043290433904421478705/3884130953207751710361063661080567349248*I*NN^13/(M^14*Omega^14) - 368281079360394662760335810476067/46609571438493020524332763932966808190976*I*NN^11/(M^14*Omega^14) - 4077212984846670687060228931009495/186438285753972082097331055731867232763904*I*NN^9/(M^14*Omega^14) - 19739267601594794276160472518163933/745753143015888328389324222927468931055616*I*NN^7/(M^14*Omega^14) - 34519111598502021089836567802208905/2983012572063553313557296891709875724222464*I*NN^5/(M^14*Omega^14) - 28651920210879596820041046152795827/35796150864762639762687562700518508690669568*I*NN^3/(M^14*Omega^14) + (13827458516638280261599006399029785/143184603459050559050750250802074034762678272)*I*NN/(M^14*Omega^14) - 2868108501997232270579915067965/2516916857678623108313969252380207642312704*3^(1/2)*NN^16/(M^15*Omega^15) - 1686245671902094700906391627324725/11326125859553803987412861635710934390407168*3^(1/2)*NN^14/(M^15*Omega^15) - 40572096881316442514057563371147445/30203002292143477299767631028562491707752448*3^(1/2)*NN^12/(M^15*Omega^15) - 270910367940738563746061949856230685/60406004584286954599535262057124983415504896*3^(1/2)*NN^10/(M^15*Omega^15) - 6622095939999762162744707313247972525/966496073348591273592564192913999734648078336*3^(1/2)*NN^8/(M^15*Omega^15) - 11606080852939470860878648764057175835/2899488220045773820777692578741999203944235008*3^(1/2)*NN^6/(M^15*Omega^15) - 25080873607760633164968398061368260325/69587717281098571698664621889807980894661640192*3^(1/2)*NN^4/(M^15*Omega^15) + (17491777048700708035016490089261130725/139175434562197143397329243779615961789323280384)*3^(1/2)*NN^2/(M^15*Omega^15) + (60999145087972587147665961387501533795/13360841717970925766143607402843132331775034916864)*3^(1/2)/(M^15*Omega^15) + (8667129694306890768868721361493915/19571545485308973290249424906508494626623586304)*I*NN^17/(M^16*Omega^16) + (212729381803079211914260188300020705/3261924247551495548374904151084749104437264384)*I*NN^15/(M^16*Omega^16) + (53025104569418478038617739647516552145/78286181941235893160997699626033978506494345216)*I*NN^13/(M^16*Omega^16) + (1261101110897700056141818785554154520835/469717091647415358965986197756203871038966071296)*I*NN^11/(M^16*Omega^16) + (37994388688259134030242986709982313870795/7515473466358645743455779164099261936623457140736)*I*NN^9/(M^16*Omega^16) + (28578692364813057152178452288047373686535/7515473466358645743455779164099261936623457140736)*I*NN^7/(M^16*Omega^16) + (24846535866497863643166591411912165815947/60123787730869165947646233312794095492987657125888)*I*NN^5/(M^16*Omega^16) - 39481535312742674638810335781595894469635/120247575461738331895292466625588190985975314251776*I*NN^3/(M^16*Omega^16) - 405925830754746000557042596569424035839389/11543767244326879861948076796056466334653630168170496*I*NN/(M^16*Omega^16) + (1647286145524434694376336729650381625/28535313317580483057183661513689385165617188831232)*3^(1/2)*NN^18/(M^17*Omega^17) + (15087009874000793356521658594217351635/1585295184310026836510203417427188064756510490624)*3^(1/2)*NN^16/(M^17*Omega^17) + (4288421132658877847465978984311969531465/38047084423440644076244882018252513554156251774976)*3^(1/2)*NN^14/(M^17*Omega^17) + (119479249421496184404019768592062479910795/228282506540643864457469292109515081324937510649856)*3^(1/2)*NN^12/(M^17*Omega^17) + (4351367124863390813914861315891663279487651/3652520104650301831319508673752241301199000170397696)*3^(1/2)*NN^10/(M^17*Omega^17) + (1364902105482903304696919747375409169784785/1217506701550100610439836224584080433733000056799232)*3^(1/2)*NN^8/(M^17*Omega^17) + (4056521417408516995877451924295619235616019/29220160837202414650556069390017930409592001363181568)*3^(1/2)*NN^6/(M^17*Omega^17) - 4278384398724469489066357139987986589100905/19480107224801609767037379593345286939728000908787712*3^(1/2)*NN^4/(M^17*Omega^17) - 28736211264556301191162087558955570028069181/623363431193651512545196146987049182071296029081206784*3^(1/2)*NN^2/(M^17*Omega^17) - 916331389904711436673617142575717841977245/1402567720185715903226691330720860659660416065432715264*3^(1/2)/(M^17*Omega^17) - 419792686277437545737219335857984004765/18490883029792153021055012660870721587319938362638336*I*NN^19/(M^18*Omega^18) - 307994478648922791259524820077881427713065/73963532119168612084220050643482886349279753450553344*I*NN^17/(M^18*Omega^18) - 12377470141080488066562506096319759676825339/221890596357505836252660151930448659047839260351660032*I*NN^15/(M^18*Omega^18) - 29582742222518798050993640370703503350186555/98618042825558149445626734191310515132373004600737792*I*NN^13/(M^18*Omega^18) - 1922275234837654558243953824896155610679930587/2366833027813395586695041620591452363176952110417707008*I*NN^11/(M^18*Omega^18) - 79626165309069859123464142839921546643076546495/85205989001282241121021498341292285074370275975037452288*I*NN^9/(M^18*Omega^18) - 2379975399788740971730822944103956770201863069/18934664222507164693560332964731618905415616883341656064*I*NN^7/(M^18*Omega^18) + (27603316867766478578143185198199574051893051795/75738656890028658774241331858926475621662467533366624256)*I*NN^5/(M^18*Omega^18) + (151273909063496627201071186555124916030890213227/1211818510240458540387861309742823609946599480533865988096)*I*NN^3/(M^18*Omega^18) + (21957127422963518893758390592641697025106412975/4847274040961834161551445238971294439786397922135463952384)*I*NN/(M^18*Omega^18)

